{\sc mirkwood:} Fast and Accurate SED Modeling Using Machine Learning

Traditional spectral energy distribution (SED) fitting codes used to derive galaxy physical properties are often uncertain at the factor of a few level owing to uncertainties in galaxy star formation histories and dust attenuation curves. Beyond this, Bayesian fitting (which is typically used in SED fitting software) is an intrinsically compute-intensive task, often requiring access to expensive hardware for long periods of time. To overcome these shortcomings, we have developed {\sc mirkwood}: a user-friendly tool comprising of an ensemble of supervised machine learning-based models capable of non-linearly mapping galaxy fluxes to their properties. By stacking multiple models, we marginalize against any individual model's poor performance in a given region of the parameter space. We demonstrate \textsc{mirkwood}'s significantly improved performance over traditional techniques by training it on a combined data set of mock photometry of z=0 galaxies from the \textsc{Simba}, \textsc{EAGLE} and \textsc{IllustrisTNG} cosmological simulations, and comparing the derived results with those obtained from traditional SED fitting techniques. \textsc{mirkwood} is also able to account for uncertainties arising both from intrinsic noise in observations, and from finite training data and incorrect modeling assumptions. To increase the added value to the observational community, we use Shapley value explanations (SHAP) to fairly evaluate the relative importance of different bands to understand why particular predictions were reached. We envisage \textsc{mirkwood} to be an evolving, open-source framework that will provide highly accurate physical properties from observations of galaxies as compared to traditional SED fitting.

==> make_plot3.py <==


import seaborn as sns, numpy as np, matplotlib.pyplot as plt, pandas as pd

import matplotlib
matplotlib.use('Qt5Agg')
matplotlib.rcParams.update({
    "savefig.facecolor": "w",
    "figure.facecolor" : 'w',
    "figure.figsize" : (10,8),
    "text.color": "k",
    "legend.fontsize" : 23,
    "font.size" : 25,
    "axes.edgecolor": "k",
    "axes.labelcolor": "k",
    "axes.linewidth": 4,
    "xtick.color": "k",
    "ytick.color": "k",
    "xtick.labelsize" : 25,
    "ytick.labelsize" : 25,
    "ytick.major.size" : 12,
    "xtick.major.size" : 12,
    "ytick.major.width" : 3,
    "xtick.major.width" : 3,
    "font.family": "STIXGeneral",
    "mathtext.fontset" : "cm"
})

from matplotlib.lines import Line2D # for legend purposes
EPS = 1e-5

plt.style.use('seaborn-bright')
# also including the facecolor argument in plt.savefig. remove for regular images.
import time
timenow = time.strftime("%Y%m%d")

# also including the facecolor argument in plt.savefig. remove for regular images.
figsize = (8,8)

import seaborn.distributions as sd
from seaborn.palettes import color_palette, blend_palette
from six import string_types
#https://stackoverflow.com/questions/33169093/how-to-label-a-seaborn-contour-plot
def _bivariate_kdeplot(x, y, filled, fill_lowest,
                       kernel, bw, gridsize, cut, clip,
                       axlabel, cbar, cbar_ax, cbar_kws, ax, **kwargs):
    """Plot a joint KDE estimate as a bivariate contour plot."""
    # Determine the clipping
    if clip is None:
        clip = [(-np.inf, np.inf), (-np.inf, np.inf)]
    elif np.ndim(clip) == 1:
        clip = [clip, clip]
    # Calculate the KDE
    if sd._has_statsmodels:
        xx, yy, z = sd._statsmodels_bivariate_kde(x, y, bw, gridsize, cut, clip)
    else:
        xx, yy, z = sd._scipy_bivariate_kde(x, y, bw, gridsize, cut, clip)
    # Plot the contours
    n_levels = kwargs.pop("n_levels", 10)
    cmap = kwargs.get("cmap", "BuGn" if filled else "BuGn_d")
    if isinstance(cmap, string_types):
        if cmap.endswith("_d"):
            pal = ["#333333"]
            pal.extend(color_palette(cmap.replace("_d", "_r"), 2))
            cmap = blend_palette(pal, as_cmap=True)
        else:
            cmap = plt.cm.get_cmap(cmap)
    kwargs["cmap"] = cmap
    contour_func = ax.contourf if filled else ax.contour
    cset = contour_func(xx, yy, z, n_levels, **kwargs)
    if filled and not fill_lowest:
        cset.collections[0].set_alpha(0)
    kwargs["n_levels"] = n_levels
    if cbar:
        cbar_kws = {} if cbar_kws is None else cbar_kws
        ax.figure.colorbar(cset, cbar_ax, ax, **cbar_kws)
    # Label the axes
    if hasattr(x, "name") and axlabel:
        ax.set_xlabel(x.name)
    if hasattr(y, "name") and axlabel:
        ax.set_ylabel(y.name)
    return ax, cset

sd._bivariate_kdeplot = _bivariate_kdeplot

#fig, ax = plt.subplots()
#_, cs = sns.kdeplot(x, y, ax=ax, cmap="coolwarm")
# label the contours
#plt.clabel(cs, cs.levels, inline=True)
# add a colorbar
#fig.colorbar(cs)
#plt.show()

import scipy.stats as st
#https://stackoverflow.com/questions/30145957/plotting-2d-kernel-density-estimation-with-python
def contour_plot(x, y, ax, cmap='Blues', colors='blue'):
    # Peform the kernel density estimate
    xmin, xmax = np.min(x), np.max(x)
    ymin, ymax = np.min(y), np.max(y)
    xx, yy = np.mgrid[xmin:xmax:100j, ymin:ymax:100j]
    positions = np.vstack([xx.ravel(), yy.ravel()])
    values = np.vstack([x, y])
    kernel = st.gaussian_kde(values)
    f = np.reshape(kernel(positions).T, xx.shape)
    ax.set_xlim(xmin, xmax)
    ax.set_ylim(ymin, ymax)
    #
    '''
    n = 1000
    t = np.linspace(0, f.max(), n)
    integral = ((f >= t[:, None, None]) * f).sum(axis=(1,2))
    from scipy import interpolate
    integ = interpolate.interp1d(integral, t)
    t_contours = integ(np.array([.95, 0.84, 0.5, 0.16, 0.05]))
    '''
    #
    #set zi to 0-1 scale
    f = (f-f.min())/(f.max() - f.min())
    f = f.reshape(xx.shape)
    #t_contours = [np.quantile(y,0.05), np.quantile(y,0.16), np.quantile(y,0.50), np.quantile(y,0.84), np.quantile(y,0.95)]
    t_contours = [0.05, 0.16, 0.50, 0.84, 0.95]
    # Contourf plot
    #cfset = ax.contourf(xx, yy, f, cmap='Blues')
    ## Or kernel density estimate plot instead of the contourf plot
    #ax.imshow(np.rot90(f), cmap='Blues', extent=[xmin, xmax, ymin, ymax])
    # Contour plot
    cset = ax.contour(xx, yy, f, levels = t_contours, colors=colors, origin='lower')
    # Label plot
    ax.clabel(cset, inline=1, fontsize=10)
    #ax.set_xlabel('Y1')
    #ax.set_ylabel('Y0')



from scipy.stats import norm
def cdf_normdist(y, loc=0, scale=1):
    y = np.asarray(y).reshape(-1,)
    loc = np.asarray(loc).reshape(-1,)
    scale = np.asarray(scale).reshape(-1,)
    u = []
    for y_sample, loc_sample, scale_sample in zip(y, loc, scale):
        rv = norm(loc=loc_sample, scale=scale_sample)
        x = np.linspace(rv.ppf(q=0.001), rv.ppf(q=0.999), 1000)
        u_sample = rv.cdf(y_sample)
        u.append(u_sample)
    u = np.asarray(u)
    return u


def update_filenames(label_str):
    uncal_filename = 'uncal_label=%s_TRAININGDATA=%s_TESTINGDATA=%s_SNR=%d_NUMBS=%d_WEIGHTFLAG=%s_nfoldsval=%d_nfoldstest=%d_xtrans=%s_ytrans=%s_MEDIANFLAG=%s_CHAINFLAG=%s_'%(label_list[label_str], train_data, test_data, int(snr), NUM_BS, str(WEIGHT_FLAG), int(n_folds_val), int(n_folds_test), str(x_transformer is not None), str(y_transformer is not None), str(MEDIANFLAG), str(CHAIN_FLAG))+timestr+'.csv'
    shapmean_filename = 'shapmea_label=%s_TRAININGDATA=%s_TESTINGDATA=%s_SNR=%d_NUMBS=%d_WEIGHTFLAG=%s_nfoldsval=%d_nfoldstest=%d_xtrans=%s_ytrans=%s_MEDIANFLAG=%s_CHAINFLAG=%s_'%(label_list[label_str], train_data, test_data, int(snr), NUM_BS, str(WEIGHT_FLAG), int(n_folds_val), int(n_folds_test), str(x_transformer is not None), str(y_transformer is not None), str(MEDIANFLAG), str(CHAIN_FLAG))+timestr+'.csv'
    xtrn_filename = 'xtrain_label=%s_TRAININGDATA=%s_TESTINGDATA=%s_SNR=%d_NUMBS=%d_WEIGHTFLAG=%s_nfoldsval=%d_nfoldstest=%d_xtrans=%s_ytrans=%s_MEDIANFLAG=%s_CHAINFLAG=%s_'%(label_list[label_str], train_data, test_data, int(snr), NUM_BS, str(WEIGHT_FLAG), int(n_folds_val), int(n_folds_test), str(x_transformer is not None), str(y_transformer is not None), str(MEDIANFLAG), str(CHAIN_FLAG))+timestr+'.csv'
    xtst_filename = 'xtest_label=%s_TRAININGDATA=%s_TESTINGDATA=%s_SNR=%d_NUMBS=%d_WEIGHTFLAG=%s_nfoldsval=%d_nfoldstest=%d_xtrans=%s_ytrans=%s_MEDIANFLAG=%s_CHAINFLAG=%s_'%(label_list[label_str], train_data, test_data, int(snr), NUM_BS, str(WEIGHT_FLAG), int(n_folds_val), int(n_folds_test), str(x_transformer is not None), str(y_transformer is not None), str(MEDIANFLAG), str(CHAIN_FLAG))+timestr+'.csv'
    mean_plot_func = label_func[label_list[label_str]]
    return uncal_filename, shapmean_filename, xtrn_filename, xtst_filename, mean_plot_func


#'VALUE': "SHAP value\n(Impact on model output)"
labels = {
    'MAIN_EFFECT': "SHAP main effect value for\n%s",
    'INTERACTION_VALUE': "SHAP interaction value",
    'INTERACTION_EFFECT': "SHAP interaction value for\n%s and %s",
    'VALUE': "SHAP value",
    'GLOBAL_VALUE': "mean(|SHAP value|) (average impact on model output magnitude)",
    'VALUE_FOR': "SHAP value for\n%s",
    'PLOT_FOR': "SHAP plot for %s",
    'FEATURE': "Feature %s",
    'FEATURE_VALUE': "Feature value",
    'FEATURE_VALUE_LOW': "Low",
    'FEATURE_VALUE_HIGH': "High",
    'JOINT_VALUE': "Joint SHAP value",
    'MODEL_OUTPUT': "Model output value"
}


def plot_shapsubplot(df_shap_test, df_features_test, axshap, figshap, figname, ticksevenorodd='even'):
    axshap.set_facecolor('white')
    sort=False
    max_display = 40
    feature_names = df_features_test.columns
    features = df_features_test.values
    shap_values = df_shap_test.values
    #shap_values = np.flip(shap_values)
    num_features = len(feature_names)
    if sort:
        feature_order = np.argsort(np.sum(np.abs(shap_values), axis=0))
        feature_order = feature_order[-max_display:]
    else:
        feature_order = np.flip(np.arange(min(max_display, num_features)), 0)
    #ax.axvline(x=0, color="#999999", zorder=-1)
    for pos, i in enumerate(feature_order):
        row_height = 0.4
        alpha = 1
        axshap.axvline(x=pos, color="#cccccc", lw=1, dashes=(1, 5), zorder=-1)
        shaps = shap_values[:, i]
        values = features[:, i]
        inds = np.arange(len(shaps))
        np.random.shuffle(inds)
        values = values[inds]
        shaps = shaps[inds]
        colored_feature = True
        values = np.array(values, dtype=np.float64)  # make sure this can be numeric
        N = len(shaps)
        nbins = 100
        quant = np.round(nbins * (shaps - np.min(shaps)) / (np.max(shaps) - np.min(shaps) + 1e-8))
        inds = np.argsort(quant + np.random.randn(N) * 1e-6)
        layer = 0
        last_bin = -1
        ys = np.zeros(N)
        for ind in inds:
            if quant[ind] != last_bin:
                layer = 0
            ys[ind] = np.ceil(layer / 2) * ((layer % 2) * 2 - 1)
            layer += 1
            last_bin = quant[ind]
        ys *= 0.9 * (row_height / np.max(ys + 1))
        # trim the color range, but prevent the color range from collapsing
        vmin = np.nanpercentile(values, 5)
        vmax = np.nanpercentile(values, 95)
        if vmin == vmax:
            vmin = np.nanpercentile(values, 1)
            vmax = np.nanpercentile(values, 99)
            if vmin == vmax:
                vmin = np.min(values)
                vmax = np.max(values)
        if vmin > vmax: # fixes rare numerical precision issues
            vmin = vmax
        # plot the nan values in the interaction feature as grey
        nan_mask = np.isnan(values)
        axshap.scatter(pos + ys[nan_mask], shaps[nan_mask], color="#777777", vmin=vmin, vmax=vmax, s=16, alpha=alpha, linewidth=0, zorder=3, rasterized=len(shaps) > 500)
        # plot the non-nan values colored by the trimmed feature value
        cvals = values[np.invert(nan_mask)].astype(np.float64)
        cvals_imp = cvals.copy()
        cvals_imp[np.isnan(cvals)] = (vmin + vmax) / 2.0
        cvals[cvals_imp > vmax] = vmax
        cvals[cvals_imp < vmin] = vmin
        axshap.scatter(pos + ys[np.invert(nan_mask)], shaps[np.invert(nan_mask)], 
                   cmap=colors.red_blue, vmin=vmin, vmax=vmax, s=16,
                   c=cvals, alpha=alpha, linewidth=0,
                   zorder=3, rasterized=len(shaps) > 500)
    color_bar_label=''#labels["FEATURE_VALUE"]
    m = cm.ScalarMappable(cmap=colors.red_blue)
    m.set_array([0, 1])
    cb = plt.colorbar(m, ticks=[0, 1], ax=axshap)#, aspect=1000)
    cb.set_ticklabels([labels['FEATURE_VALUE_LOW'], labels['FEATURE_VALUE_HIGH']])
    cb.set_label(color_bar_label, size=25, labelpad=-25)
    cb.ax.tick_params(labelsize=25, length=0)
    #cb.set_alpha(1)
    cb.outline.set_visible(False)
    bbox = cb.ax.get_window_extent().transformed(figshap.dpi_scale_trans.inverted())
    cb.ax.set_aspect((bbox.height - 0.9) * 20)
    #
    axis_color="#333333"
    max_display = min(len(feature_names), max_display)
    axshap.xaxis.set_ticks_position('bottom')
    axshap.yaxis.set_ticks_position('none')
    axshap.spines['right'].set_visible(False)
    axshap.spines['top'].set_visible(False)
    axshap.spines['left'].set_visible(False)
    axshap.tick_params(color=axis_color, labelcolor=axis_color)
    _ = axshap.set_xticks(range(len(feature_order)))
    _ = axshap.set_xticklabels([feature_names[i] for i in feature_order], fontsize=25, rotation=90)
    axshap.grid(False)
    if ticksevenorodd!='both':
        for tick in axshap.xaxis.get_major_ticks()[int(ticksevenorodd=='even')::2]:
            tick.set_visible(False)#set_pad(100)
    axshap.tick_params('x', length=20, width=0.5, which='major', labelsize=15)
    axshap.tick_params('y', labelsize=25)
    _ = axshap.set_xlim(left=-1, right=len(feature_order))
    _ = axshap.set_ylabel(labels['VALUE'], fontsize=25)
    _ = axshap.set_xlabel(r'Wavelength ($\mu$m)',fontsize=25)
    _ = axshap.invert_xaxis()
    plt.tight_layout()
    plt.savefig(figname+'.png', bbox_inches='tight', pad_inches=0.001, dpi=300)
    plt.savefig(figname+'.pdf', bbox_inches='tight', pad_inches=0.001, dpi=300)
    return


#https://stackoverflow.com/questions/22787209/how-to-have-clusters-of-stacked-bars-with-python-pandas
def plot_clustered_stacked(dfall, figname, labels=None, title="multiple stacked bar plot",  H="x/O.", logscale=True, **kwargs):
    """Given a list of dataframes, with identical columns and index, create a clustered stacked bar plot. 
labels is a list of the names of the dataframe, used for the legend
title is a string for the title of the plot
H is the hatch used for identification of the different dataframe"""
    n_df = len(dfall)
    n_col = len(dfall[0].columns) 
    n_ind = len(dfall[0].index)
    plt.close('all')
    fig = plt.figure(figsize=(16, 4))
    axe = plt.subplot(111)
    #mycolors = []
    for df in dfall : # for each data frame
        if logscale:
            df = np.sign(df)*np.log10(1+abs(df1))
        axe = df.plot(kind="bar",
                      linewidth=1,
                      stacked=True,
                      ax=axe,
                      legend=False,
                      grid=False,
                      color=['orange', 'blue'],
                      alpha=0.8,
                      **kwargs)  # make bar plots
    #
    h,l = axe.get_legend_handles_labels() # get the handles we want to modify
    for i in range(0, n_df * n_col, n_col): # len(h) = n_col * n_df
        for j, pa in enumerate(h[i:i+n_col]):
            for rect in pa.patches: # for each index
                rect.set_x(rect.get_x() + 1 / float(n_df + 1) * i / float(n_col))
                rect.set_hatch(H * int(i / n_col)) #edited part     
                rect.set_width(1 / float(n_df + 1))
    #
    axe.set_xticks((np.arange(0, 2 * n_ind, 2) + 1 / float(n_df + 1)) / 2.)
    axe.set_xticklabels(df.index, rotation = 0)
    #axe.set_title(title, fontsize=25)
    #
    # Add invisible data to add another legend
    n=[]        
    for i in range(n_df):
        n.append(axe.bar(0, 0, color="gray", hatch=H * i))
    #
    n.append(axe.bar(0,0,color='white',alpha=0))
    #
    l0 = axe.legend(n[-1:], [title], loc=[0.91,0.8], fontsize=30)
    l1 = axe.legend(h[:n_col], l[:n_col], loc=[1.01, 0.5])
    if labels is not None:
        l2 = plt.legend(n[:-1], labels, loc=[1.01, 0.01])
        #l3 = plt.legend(n[-1:], title, loc=[1.01, 0.1])
    axe.add_artist(l0)
    axe.add_artist(l1)
    plt.tight_layout()
    plt.savefig(figname+'.png', bbox_inches='tight', pad_inches=0.001, dpi=300)
    plt.savefig(figname+'.pdf', bbox_inches='tight', pad_inches=0.001, dpi=300)
    return axe


from openTSNE import TSNE
from openTSNE.callbacks import ErrorLogger

######### COMMON CODE #########
def run_the_damn_code():
    plt.close('all')
    fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(8,6))
    #if label_str!=0:
    #    contour_plot(x=mean_plot_func(lower_file.true.values), y=mean_plot_func(lower_file.pred_mean.values), ax=ax, cmap='Blues', colors='blue')
        #_, cs = sns.kdeplot(x=mean_plot_func(lower_file.true.values), y=mean_plot_func(lower_file.pred_mean.values), ax=ax, cmap="Blues", linewidths=4)
# label the contours
        #_plt.clabel(cs, cs.levels, inline=True)
        #_=sns.kdeplot(x=mean_plot_func(lower_file.true), y=mean_plot_func(lower_file.pred_mean), cmap="Blues", shade=True, ax=ax, linestyles="-", linewidths=4, levels=20, color='blue', shade_lowest=False)#, thresh=0.1, levels=5-
    ax.plot(mean_plot_func(gilda_file.true.values), mean_plot_func(gilda_file.true.values), lw=2, color='k', ls='--')
    #
    _=ax.scatter(x=mean_plot_func(gilda_file.true), y=mean_plot_func(gilda_file.pred_mean), color='orange', alpha=0.5)
    #
    #if label_str!=0:
    if label_str!=3:
        contour_plot(x=mean_plot_func(lower_file.true.values), y=mean_plot_func(lower_file.pred_mean.values), ax=ax, cmap='Blues', colors='blue', alpha=0.5)
    else:
        _=ax.scatter(x=mean_plot_func(lower_file.true), y=mean_plot_func(lower_file.pred_mean), color='blue', alpha=0.2, marker='x')
    #
    ax.set_facecolor('white')
    ax.grid(True)
    _=ax.set_ylim(bottom=ax.get_xlim()[0], top=ax.get_xlim()[1])
    #if label_str!=0:
    if len(titletrue)==1:
        _=ax.set_xlabel(r'$\log\left(\frac{%s}{%s}\right)$'%(str(titletrue[0]), str(title_den)), ha='center', size=25)
        _=ax.set_xlabel(r'$\log\left(\frac{%s}{%s}\right)$'%(str(titlemodel[0]), str(title_den)), ha='center', size=25)
        #_=ax.set_xlabel(r'$\log$ ('+titletrue[0] +' / '+title_den +')', ha='center', size=25)
        #_=ax.set_ylabel(r'$\log$ ('+titlemodel[0] +' / '+title_den +')', va='center', size=25, labelpad=20)
    else:
        _=ax.set_xlabel(r'$\log\left(\frac{%s}{%s}\right)$'%(str(titletrue[0])+str(titletrue[1]), str(title_den)), ha='center', size=25)
        _=ax.set_xlabel(r'$\log\left(\frac{%s}{%s}\right)$'%(str(titlemodel[0])+str(titlemodel[1]), str(title_den)), ha='center', size=25)
        #_=ax.set_xlabel(r'$\log$ ('+titletrue[0] + titletrue[1] +' / '+title_den +')', ha='center', size=25)
        #_=ax.set_ylabel(r'$\log$ ('+titletrue[0] + titlemodel[1] +' / '+title_den +')', va='center', size=25, labelpad=20)
    #else:
    #    _=ax.set_xlabel(titletrue[0], ha='center', size=25)
    #    _=ax.set_ylabel(titlemodel[0], va='center', size=25, labelpad=20)
    #
    label_nrmse_patch1 = nrmse(gilda_file.true.values, gilda_file.pred_mean.values)
    label_nmae_patch1 = nmae(gilda_file.true.values, gilda_file.pred_mean.values)
    #label_mape_patch1 = mape(gilda_file.true.values, gilda_file.pred_mean.values)
    label_bias_patch1 = nbe(gilda_file.true.values, gilda_file.pred_mean.values)
    textstr_patch1 = '\n'.join((
    r'$\bf{Mirkwood}$',
    r'$\mathrm{NRMSE}=%.2f$' % (label_nrmse_patch1, ),
    r'$\mathrm{NMAE}=%.2f$' % (label_nmae_patch1, ),
    r'$\mathrm{NBE}=%.2f$' % (label_bias_patch1, ),
    ))
    label_patch1 = Line2D([0], [0], marker=None, color='orange', label=textstr_patch1, lw=4, linestyle='dotted')
    #if label_str!=0:
    label_nrmse_patch2 = nrmse(lower_file.true.values, lower_file.pred_mean.values)
    label_nmae_patch2 = nmae(lower_file.true.values, lower_file.pred_mean.values)
    #label_mape_patch2 = mape(lower_file.true.values, lower_file.pred_mean.values)
    label_bias_patch2 = nbe(lower_file.true.values, lower_file.pred_mean.values)
    textstr_patch2 = '\n'.join((
    r'$\bf{Traditional}$'+'\n'+r'$\bf{SED\;Fitting}$',
    r'$\mathrm{NRMSE}=%.2f$' % (label_nrmse_patch2, ),
    r'$\mathrm{NMAE}=%.2f$' % (label_nmae_patch2, ),
    r'$\mathrm{NBE}=%.2f$' % (label_bias_patch2, ),
    ))
    label_patch2 = Line2D([0], [0], marker=None, color='blue', label=textstr_patch2, lw=4, linestyle='solid')
    #
    #if label_str==0:
    #    legend_elements = [label_patch1]
    #else:
    legend_elements = [label_patch1, label_patch2]
    #
    L1 = ax.legend(handles=legend_elements[0:1], loc=[0, 0.68], fancybox=True, framealpha=0.7, fontsize=18)
    ax.add_artist(L1)
    #if label_str!=0:
    ax.legend(handles=legend_elements[1:], loc=[.58, 0.05], framealpha=0.7, fontsize=18)
    #
    plt.tight_layout()
    plt.savefig(label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.png', bbox_inches='tight', pad_inches=0.001, dpi=300)
    plt.savefig(label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.pdf', bbox_inches='tight', pad_inches=0.001, dpi=300)
    #plt.show()
    ####### Calibration Plot ################################
    u_gilda = cdf_normdist(y=gilda_file.true.values, loc=gilda_file.pred_mean.values, scale=.5*(gilda_file.pred_upper-gilda_file.pred_lower).values)
    label_ace_mirk = ace(gilda_file.iloc[:,0].values, (gilda_file.iloc[:,1].values, gilda_file.iloc[:,2].values, gilda_file.iloc[:,3].values))
    label_is_mirk = interval_sharpness(gilda_file.iloc[:,0].values, (gilda_file.iloc[:,1].values, gilda_file.iloc[:,2].values, gilda_file.iloc[:,3].values))
    #
    if label_str not in [1]:#[0,2]:
        u_lower = cdf_normdist(y=lower_file.iloc[:,0].values, loc=lower_file.iloc[:,1].values, scale=.5*(lower_file.iloc[:,3].values-lower_file.iloc[:,2].values))
        label_ace_lower = ace(lower_file.iloc[:,0].values, (lower_file.iloc[:,1].values, lower_file.iloc[:,2].values, lower_file.iloc[:,3].values))
        label_is_lower = interval_sharpness(lower_file.iloc[:,0].values, (lower_file.iloc[:,1].values, lower_file.iloc[:,2].values, lower_file.iloc[:,3].values))
    #
    plt.close('all')
    fig, ax = plt.subplots(1,1, figsize=(8,6))
    ax.set_facecolor='white'
    ax.grid(True)
    ax.plot(np.linspace(0, 1, len(u_gilda)), np.sort(u_gilda), ls='-', color='orange', lw=5, label='Mirkwood')
    if label_str not in [1]:#0,2]:
        ax.plot(np.linspace(0, 1, len(u_lower)), np.sort(u_lower), ls='-', color='blue', lw=5, label='Traditional')
    #
    ax.plot(np.linspace(0, 1, len(u_gilda)), np.linspace(0, 1, len(u_gilda)), lw=4, color='k', ls='--')
    ax.set_xlabel(r'Expected Confidence Level', ha='center', size=25)
    ax.set_ylabel(r'Observed Confidence Level', ha='center', size=25)
    #
    textstr_patch1 = '\n'.join((
    r'$\bf{Mirkwood}$',
    r'$\mathrm{ACE}=%.2f$' % (label_ace_mirk, ),
    r'$\mathrm{IS}=%.2f$' % (label_is_mirk, ),
    ))
    label_patch1 = Line2D([0], [0], marker=None, color='orange', label=textstr_patch1, lw=4, linestyle='solid')
    if label_str not in [1]:#[0,2]:
        textstr_patch2 = '\n'.join((
        r'$\bf{Traditional}$'+'\n'+r'$\bf{SED\;Fitting}$',
        r'$\mathrm{ACE}=%.2f$' % (label_ace_lower, ),
        r'$\mathrm{IS}=%.2f$' % (label_is_lower, ),
        ))
        label_patch2 = Line2D([0], [0], marker=None, color='blue', label=textstr_patch2, lw=4, linestyle='solid')
    #
    if label_str not in [1]:#[0,2]:
        legend_elements = [label_patch1, label_patch2]
    else:
        legend_elements = [label_patch1]
    #
    L1 = ax.legend(handles=legend_elements[0:1], loc=[0, 0.68], fancybox=True, framealpha=0.7, fontsize=18)
    ax.add_artist(L1)
    if label_str not in [1]:#[0,2]:
        ax.legend(handles=legend_elements[1:], loc=[.58, 0.05], framealpha=0.7, fontsize=18)
    #
    plt.tight_layout()
    plt.savefig('Calibration_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.png', bbox_inches='tight', pad_inches=0.001, dpi=300)
    plt.savefig('Calibration_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.pdf', bbox_inches='tight', pad_inches=0.001, dpi=300)
    #plt.show()
    ###### Histogram #########################################
    plt.close('all')
    fig, ax = plt.subplots(1,1, figsize=(8,5))
    _ = ax.hist(mean_plot_func(gilda_file.pred_mean.values) -mean_plot_func(gilda_file.true.values), color='orange', label=r'$\bf{Mirkwood}$', alpha=1, density=False, lw=2, bins=40)
    _ = ax.hist(mean_plot_func(lower_file.pred_mean.values) - mean_plot_func(lower_file.true.values), color='blue', label=r'$\bf{Traditional}$'+'\n'+r'$\bf{SED\;Fitting}$', alpha=1, density=False, lw=2, histtype='step', bins=40)
    _ = ax.axvline(x=0,lw=2,ls='--',color='k')
    #if label_str!=0:
    if len(titletrue)==1:
        num = titlemodel[0]
        den = titletrue[0]
        #_=ax.set_xlabel(r'$\log\left(\frac{%s}{%s}\right)$'%(num, den), ha='center', size=25)
        #_=ax.set_xlabel(r'$\log\left(\frac{{{}}}{{{}}}\right)$'.format(str(num), str(den)), ha='center', size=25)
        _=ax.set_xlabel(r'$\log\left(\frac{%s}{%s}\right)$'%(str(num), str(den)), ha='center', size=25)
        #_=ax.set_xlabel(r'$\log\left(\frac{2}{3}\right)$', ha='center', size=25)
        #_=ax.set_xlabel(r'$\log$ ('+titlemodel[0] +' / '+title_den +')' + '-' + r'$\log$ ('+titletrue[0] +' / '+title_den +')', ha='center', size=25)
    else:
        #_=ax.set_xlabel(r'$\log$ ('+titletrue[0] + titlemodel[1] + ' / '+title_den +')' + '-' + r'$\log$ ('+titletrue[0] + titletrue[1] +' / '+title_den +')', ha='center', size=25)
        num = titletrue[0] + titlemodel[1]
        den = titletrue[0] + titletrue[1]
        _=ax.set_xlabel(r'$\log\left(\frac{%s}{%s}\right)$'%(str(num), str(den)), ha='center', size=25)
        #_=ax.set_xlabel(r'$\log\left(\frac{2}{3}\right)$', ha='center', size=25)
    #else:
    #    _=ax.set_xlabel(titlemodel[0] + '-' + titletrue[0], ha='center', size=25)
    _=ax.set_ylabel('# Galaxies', va='center', size=25, labelpad=20)
    # fixing the legend
    handles, labels = ax.get_legend_handles_labels()
    new_handles = [Line2D([], [], c=h.get_edgecolor()) for h in handles]
    _ = ax.legend(handles = new_handles, labels=labels, loc='upper right')
    #plt.legend()
    plt.tight_layout()
    plt.savefig('Hist_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.png', bbox_inches='tight', pad_inches=0.001, dpi=300)
    plt.savefig('Hist_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.pdf', bbox_inches='tight', pad_inches=0.001, dpi=300)
    ###### SHAP values #######################################
    df_test = pd.read_csv(xtst_filename, index_col=0)
    df_train = pd.read_csv(xtrn_filename, index_col=0)
    #df_train.columns = central_wav_list#+['z']#,'Mass','Dust','Z']
    #df_train = 10**(df_train)-1
    for i,j in zip(list(df_test),central_wav_list):
        df_test.rename(columns={i: j}, inplace=True)
        df_train.rename(columns={i: j}, inplace=True)
    #
    df_shap_test = pd.read_csv(shapmean_filename, index_col=0)
    if 'z' in list(df_shap_test):
        df_shap_test.drop(columns='z', inplace=True)
        df_test.drop(columns='z', inplace=True)
    #
    plt.close('all')
    fig, ax = plt.subplots(1,1, figsize=(8,5))
    figname = 'SHAP_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow
    plot_shapsubplot(df_shap_test, df_test, ax, fig, figname, ticksevenorodd='even')
    #####################################################################
    ### epistemic errors ################################################
    '''
    xtrn = df_train.values/mulfac
    xtst = df_test.values/mulfac
    ### Trying TSNE ###
    tsne = TSNE(
        perplexity=30,
        metric="manhattan",
        callbacks=ErrorLogger(),
        n_jobs=-1,
        random_state=42,
    )
    embedding_train = tsne.fit(df_shap_train.values)
    embedding_test = embedding_train.transform(df_shap_test.values)
    #
    decision_boundary(X=embedding_train, X_ood=embedding_test, ydf_ood=gilda_file, xlabel='TSNE0', ylabel='TSNE1', contourlines=True, contourplots=True,  al_savefilename='Al_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.pdf', epis_savefilename='Epis_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.pdf')    
    '''
    '''
    col_idx = np.where(abs(df_shap_test).sum(axis=0)==max(abs(df_shap_test).sum(axis=0)))[0].item()
    q = get_data(train_data)
    col_name = list(q[0])[col_idx]
    #quantile based cutoff to remove outliers
    #ll, ul = np.quantile(xtrn, 0.05), np.quantile(xtrn, 0.95)
    #xtrn = xtrn[xtrn>=ll]
    #xtrn = xtrn[xtrn<=ul]
    #
    #ll, ul = np.quantile(xtst, 0.05), np.quantile(xtst, 0.95)
    #idx =  np.intersect1d(np.where(xtst>=ll)[0], np.where(xtst<=ul)[0])
    #xtst = xtst[idx]
    #
    xtrn = np.log10(1+xtrn)
    xtst = np.log10(1+xtst)
    xtrn_col = xtrn[:, col_idx]
    xtst_col = xtst[:, col_idx]
    #
    epis_err_rel = gilda_file.pred_std_epis.values.reshape(-1,)/(gilda_file.pred_mean.values+1e-5)
    #
    #epis_err_rel = epis_err_rel[idx]
    epis_err_rel = np.log10(1+epis_err_rel)
    #
    ##### z=0 ####
    plt.close('all')
    fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(8,5))
    ax.set_facecolor('white')
    ax.grid(True)
    #_ = ax.errorbar(xtst_col, np.log10(gilda_file.pred_mean.values), yerr=epis_err, lw=4, color='k', ls='--', fmt='none')
    (counts_tst, bins_tst) = np.histogram(xtst, bins=99)#, density=True)
    (counts_trn, bins_trn) = np.histogram(xtrn, bins=99)#, density=True)
    #factor = 0.5*np.max(epis_err_relz0)/max(np.mean(counts_tst), np.mean(counts_trn))
    factor_trn = 0.5*np.max(epis_err_rel)/np.mean(counts_trn)
    factor_tst = 0.5*np.max(epis_err_rel)/np.mean(counts_tst)
    _ = ax.hist(bins_tst[:-1], bins_tst, weights=factor_tst*counts_tst, color='red', alpha=0.3, label='Test Set')
    _ = ax.hist(bins_trn[:-1], bins_trn, weights=factor_trn*counts_trn, color='blue', alpha=0.3, label='Training Set')
    #print(xtrn.shape)
    #print(xtst.shape)
    #print(epis_err_rel.shape)
    _ = ax.scatter(xtst_col, epis_err_rel, color='black', alpha=0.5)
    #ax.set_xlim(left=min(np.min(xtrn_col),np.min(xtst)), right=min(np.min(xtrn_col),np.min(xtst)))
    ax.set_xlim(left=0.99*np.min(xtst_col), right=1.01*np.max(xtst_col))
    ax.set_ylim(bottom=0.99*np.min(epis_err_rel), top=1.1*np.max(epis_err_rel))
    ax.set_xlabel(r'$\log(1+$'+col_name+')', ha='center', size=25)
    if label_str!=0:
        ax.set_ylabel(r'$\log(1+\sigma_{\rm e})$', va='center', size=25, labelpad=20)
    else:
        ax.set_ylabel(r'$\sigma_{\rm e}$', va='center', size=25, labelpad=20)
    #
    plt.legend()
    plt.tight_layout()
    plt.savefig('Epis_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.png', bbox_inches='tight', pad_inches=0.001, dpi=300)
    plt.savefig('Epis_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.pdf', bbox_inches='tight', pad_inches=0.001, dpi=300)
    #plt.show()
    '''
    ######################
    # metrics #####
    metrics_mkwd = [label_nrmse_patch1, label_nmae_patch1, label_bias_patch1, label_ace_mirk, label_is_mirk]
    #if label_str!=0:
    if label_str!=1:
        metrics_trad = [label_nrmse_patch2, label_nmae_patch2, label_bias_patch2, label_ace_lower, label_is_lower]
    else:
        metrics_trad = [label_nrmse_patch2, label_nmae_patch2, label_bias_patch2, np.nan, np.nan]
    # extended metrics ######
    label_ace_mirk_epis = ace(gilda_file.iloc[:,0].values, (gilda_file.iloc[:,1].values, gilda_file.iloc[:,1].values - gilda_file.iloc[:,4].values, gilda_file.iloc[:,1].values + gilda_file.iloc[:,4].values))
    label_is_mirk_epis = interval_sharpness(gilda_file.iloc[:,0].values, (gilda_file.iloc[:,1].values, gilda_file.iloc[:,1].values - gilda_file.iloc[:,4].values, gilda_file.iloc[:,1].values + gilda_file.iloc[:,4].values))
    total_lower = gilda_file.iloc[:,1].values - np.sqrt((gilda_file.iloc[:,2].values - gilda_file.iloc[:,2].values)**2 + gilda_file.iloc[:,4].values**2)
    total_upper = gilda_file.iloc[:,1].values + np.sqrt((gilda_file.iloc[:,3].values - gilda_file.iloc[:,1].values)**2 + gilda_file.iloc[:,4].values**2)
    label_ace_mirk_total = ace(gilda_file.iloc[:,0].values, (gilda_file.iloc[:,1].values, total_lower, total_upper))
    label_is_mirk_total = interval_sharpness(gilda_file.iloc[:,0].values, (gilda_file.iloc[:,1].values, total_lower, total_upper))
    metrics_mkwd_extended = [label_nrmse_patch1, label_nmae_patch1, label_bias_patch1, label_ace_mirk, label_is_mirk, label_ace_mirk_epis, label_is_mirk_epis, label_ace_mirk_total, label_is_mirk_total]
    #if label_str!=0:
    if label_str!=1:
        metrics_trad_extended = [label_nrmse_patch2, label_nmae_patch2, label_bias_patch2, np.nan, np.nan, np.nan, np.nan, label_ace_lower, label_is_lower]
    else:
        metrics_trad_extended = [label_nrmse_patch2, label_nmae_patch2, label_bias_patch2, np.nan, np.nan, np.nan, np.nan, np.nan, np.nan]
    return metrics_trad, metrics_mkwd, metrics_trad_extended, metrics_mkwd_extended


# create fake dataframes
list_of_metrics = ["RMSE", "MAE", "BE", "ACE", "IS"]

'''
df1 = pd.DataFrame(np.random.rand(5, 2),
                   index=list_of_metrics,
                   columns=["Mirkwood", "Traditional"])
df2 = pd.DataFrame(np.random.rand(5, 2),
                   index=list_of_metrics,
                   columns=["Mirkwood", "Traditional"])
df3 = pd.DataFrame(np.random.rand(5, 2),
                   index=list_of_metrics,
                   columns=["Mirkwood", "Traditional"])

# Then, just call :
plot_clustered_stacked(dfall=[df1, df2, df3], figname='Barplot_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow, labels=["SNR=5", "SNR=10", "SNR=20"], title='Mass')
plt.show()
'''

df1 = pd.DataFrame(np.zeros((5, 2))*np.nan,
                   index=list_of_metrics,
                   columns=["Mirkwood", "Traditional"])

#df_z_snr5 = df1.copy()
df_Mass_snr5 = df1.copy()
df_Dust_snr5 = df1.copy()
df_Z_snr5 = df1.copy()
df_SFR_snr5 = df1.copy()

#df_z_snr10 = df1.copy()
df_Mass_snr10 = df1.copy()
df_Dust_snr10 = df1.copy()
df_Z_snr10 = df1.copy()
df_SFR_snr10 = df1.copy()

#df_z_snr20 = df1.copy()
df_Mass_snr20 = df1.copy()
df_Dust_snr20 = df1.copy()
df_Z_snr20 = df1.copy()
df_SFR_snr20 = df1.copy()

df_dict = {'df_Mass_snr5' : df_Mass_snr5, 'df_Dust_snr5' : df_Dust_snr5, 'df_Z_snr5':df_Z_snr5, 'df_SFR_snr5':df_SFR_snr5, 'df_Mass_snr10' : df_Mass_snr10, 'df_Dust_snr10' : df_Dust_snr10, 'df_Z_snr10':df_Z_snr10, 'df_SFR_snr10':df_SFR_snr10, 'df_Mass_snr20' : df_Mass_snr20, 'df_Dust_snr20' : df_Dust_snr20, 'df_Z_snr20':df_Z_snr20, 'df_SFR_snr20':df_SFR_snr20}


q = np.zeros((6,9))#*np.nan#np.array([[1,2,3,4,5], [0.1,0.2,0.3,0.4,0.5], [0.2,0.4,0.6,0.8,1.0], [0.3,0.6,0.9,1.2,1.5], [0.4,0.8,1.2,1.6,2.0], [0.5,1.,1.5,2.,2.5]])
df_mass_ood_snr5 = pd.DataFrame(q, columns=['nmae','nrmse','nbe','ace_a','ints_a','ace_e','ints_e','ace','ints'], index=['P', 'EST', 'ET', 'T', 'E', 'S'])
df_dustmass_ood_snr5 = df_mass_ood_snr5.copy()
df_Z_ood_snr5 = df_mass_ood_snr5.copy()
df_sfr_ood_snr5 = df_mass_ood_snr5.copy()

df_mass_ood_snr10 = df_mass_ood_snr5.copy()
df_dustmass_ood_snr10 = df_mass_ood_snr5.copy()
df_Z_ood_snr10 = df_mass_ood_snr5.copy()
df_sfr_ood_snr10 = df_mass_ood_snr5.copy()

df_mass_ood_snr20 = df_mass_ood_snr5.copy()
df_dustmass_ood_snr20 = df_mass_ood_snr5.copy()
df_Z_ood_snr20 = df_mass_ood_snr5.copy()
df_sfr_ood_snr20 = df_mass_ood_snr5.copy()

df_ood_dict = {'df_Mass_ood_snr5' : df_mass_ood_snr5, 'df_Dust_ood_snr5' : df_dustmass_ood_snr5, 'df_Z_ood_snr5':df_Z_ood_snr5, 'df_SFR_ood_snr5':df_sfr_ood_snr5, 'df_Mass_ood_snr10' : df_mass_ood_snr10, 'df_Dust_ood_snr10' : df_dustmass_ood_snr10, 'df_Z_ood_snr10':df_Z_ood_snr10, 'df_SFR_ood_snr10':df_sfr_ood_snr10, 'df_Mass_ood_snr20' : df_mass_ood_snr20, 'df_Dust_ood_snr20' : df_dustmass_ood_snr20, 'df_Z_ood_snr20':df_Z_ood_snr20, 'df_SFR_ood_snr20':df_sfr_ood_snr20}
##########################################################################
#timestr = '20201101'

snr_list = [5,10,20]
TRAIN_SET_ABV_list = ['ET','E','T']#,'S','EST']

#TRAIN_SET_ABV = 'ET'
test_data = ['simba']
for TRAIN_SET_ABV in TRAIN_SET_ABV_list:    
    if TRAIN_SET_ABV=='ET':
        timestr, train_data = '20201204', ['eagle','tng']
    elif TRAIN_SET_ABV=='E':
        timestr, train_data = '20201206', ['eagle']
    elif TRAIN_SET_ABV=='T':
        timestr, train_data = '20201207', ['tng']
    elif TRAIN_SET_ABV=='S':
        timestr, train_data = '20201211', ['simba']
    elif TRAIN_SET_ABV=='EST':
        timestr, train_data = '20201212', ['eagle','simba','tng']
    #
    print('training_set = %s'%TRAIN_SET_ABV)
    for snr in snr_list:
        if TRAIN_SET_ABV == 'ET':
            snr = 5
        print('SNR = %d'%snr)
        #
        ### get Prospector results from Sidney's files #############\
        simba_prosp = pd.read_pickle('simba_snr%d.pkl'%snr)
        eagle_prosp = pd.read_pickle('eagle_snr%d.pkl'%snr)
        tng_prosp = pd.read_pickle('tng_snr%d.pkl'%snr)
        #simba_prosp_z2 = pd.read_pickle('simba_snr%d_z2.pkl'%snr)
        '''
        # sidney hasn't fixed the list issue for SFRs, for snr=10 and 20.
        cols = ['est_sfr_50','est_sfr_16','est_sfr_84']
        for col in cols:
            for i in simba_prosp_z2.index.values:
                if not isinstance(i, float):
                    simba_prosp_z2.loc[i,col] = simba_prosp_z2.loc[i,col][0]
        '''
        #simba_prosp['redshift']=0.
        #eagle_prosp['redshift']=0.
        #tng_prosp['redshift']=0.
        #simba_prosp_z2['redshift']=2.
        #combined_prosp = pd.concat((simba_prosp, eagle_prosp, tng_prosp), axis=0).reset_index(drop=True)
        combined_prosp = simba_prosp.copy()
        #combined_prosp = pd.concat((simba_prosp, simba_prosp_z2), axis=0).reset_index(drop=True)
        '''
        ### for redshift ####
        label_str = 0
        uncal_filename, shapmean_filename, xtrn_filename, xtst_filename, mean_plot_func = update_filenames(label_str)
        gilda_file = pd.read_csv(uncal_filename, index_col=0)
        gilda_file = gilda_file.apply(pd.to_numeric)
        #
        titletrue=[r'$z_{\mathrm{true}}$']
        titlemodel=[r'$z_{\mathrm{model}}$']
        title_den=None
        #
        metrics_trad, metrics_mkwd = run_the_damn_code()
        ### after running the common code ###
        df_dict['df_z_snr%d'%snr].loc[:,'Traditional'] = metrics_trad
        df_dict['df_z_snr%d'%snr].loc[:,'Mirkwood'] = metrics_mkwd
        '''
        ### for mass ##########
        label_str = 0
        uncal_filename, shapmean_filename, xtrn_filename, xtst_filename, mean_plot_func = update_filenames(label_str)
        #
        gilda_file = pd.read_csv(uncal_filename, index_col=0)#.drop(columns=['pred_std_epis'])
        lower_file = combined_prosp[['true_stellar_mass', 'est_stellar_mass_50', 'est_stellar_mass_16', 'est_stellar_mass_84']].copy()
        lower_file.rename(columns={"true_stellar_mass": "true", "est_stellar_mass_50": "pred_mean", "est_stellar_mass_16": "pred_lower", "est_stellar_mass_84": "pred_upper"}, inplace=True)
        idx0 = np.where(lower_file.true.values>=gilda_file.true.values.min())[0]
        idx1 = np.where(lower_file.true.values<=gilda_file.true.values.max())[0]
        idx_common = np.intersect1d(idx0, idx1)
        lower_file = lower_file.loc[idx_common].copy()
        lower_file.reset_index(inplace=True, drop=True)
        lower_file.pred_mean = 10**lower_file.pred_mean
        lower_file.pred_lower = 10**lower_file.pred_lower
        lower_file.pred_upper = 10**lower_file.pred_upper
        gilda_file = gilda_file.apply(pd.to_numeric)
        lower_file = lower_file.apply(pd.to_numeric)
        #
        #titletrue=['M$^{\star}_{\mathrm{true}}$']
        #titlemodel=['M$^{\star}_{\mathrm{model}}$']
        #title_den='M$_{\odot}$'
        titletrue=['M^{\star}_{\mathrm{true}}']
        titlemodel=['M^{\star}_{\mathrm{model}}']
        title_den='M_{\odot}'
        #
        metrics_trad, metrics_mkwd, metrics_trad_extended, metrics_mkwd_extended = run_the_damn_code()
        ### after running the common code ###
        df_dict['df_%s_snr%d'%(label_list[label_str], snr)].loc[:,'Traditional'] = metrics_trad
        df_dict['df_%s_snr%d'%(label_list[label_str], snr)].loc[:,'Mirkwood'] = metrics_mkwd
        #
        df_ood_dict['df_%s_ood_snr%d'%(label_list[label_str], snr)].loc['P'] = metrics_trad_extended
        df_ood_dict['df_%s_ood_snr%d'%(label_list[label_str], snr)].loc[TRAIN_SET_ABV] = metrics_mkwd_extended
        print('mass done')
        ### for dust mass ##########
        label_str = 1
        uncal_filename, shapmean_filename, xtrn_filename, xtst_filename, mean_plot_func = update_filenames(label_str)
        #
        gilda_file = pd.read_csv(uncal_filename, index_col=0)#.drop(columns=['pred_std_epis'])
        lower_file = combined_prosp[['true_dust_mass', 'est_dustmass']].copy()
        lower_file.rename(columns={"true_dust_mass": "true", "est_dustmass": "pred_mean"}, inplace=True)
        idx0 = np.where(lower_file.true.values>=gilda_file.true.values.min())[0]
        idx1 = np.where(lower_file.true.values<=gilda_file.true.values.max())[0]
        idx_common = np.intersect1d(idx0, idx1)
        lower_file = lower_file.loc[idx_common].copy()
        lower_file.reset_index(inplace=True, drop=True)
        #
        gilda_file = gilda_file.apply(pd.to_numeric)
        lower_file = lower_file.apply(pd.to_numeric)
        #
        titletrue=['1 + ', 'M_{\mathrm{dust, true}}']
        titlemodel=['1 + ', 'M_{\mathrm{dust, model}}']
        title_den='M_{\odot}'
        #
        metrics_trad, metrics_mkwd, metrics_trad_extended, metrics_mkwd_extended = run_the_damn_code()
        #
        ### after running the common code ###
        df_dict['df_%s_snr%d'%(label_list[label_str], snr)].loc[:,'Traditional'] = metrics_trad
        df_dict['df_%s_snr%d'%(label_list[label_str], snr)].loc[:,'Mirkwood'] = metrics_mkwd
        #
        df_ood_dict['df_%s_ood_snr%d'%(label_list[label_str], snr)].loc['P'] = metrics_trad_extended
        df_ood_dict['df_%s_ood_snr%d'%(label_list[label_str], snr)].loc[TRAIN_SET_ABV] = metrics_mkwd_extended
        print('dustmass done')
        #######################################
        #######################################
        ### for metallicity #####
        label_str = 2
        uncal_filename, shapmean_filename, xtrn_filename, xtst_filename, mean_plot_func = update_filenames(label_str)
        gilda_file = pd.read_csv(uncal_filename, index_col=0)
        lower_file = 10**(combined_prosp[['true_log(z/zsol)', 'est_log(z/zsol)_50', 'est_log(z/zsol)_16', 'est_log(z/zsol)_84']].copy())
        lower_file.rename(columns={"true_log(z/zsol)": "true", "est_log(z/zsol)_50": "pred_mean", "est_log(z/zsol)_16": "pred_lower", "est_log(z/zsol)_84": "pred_upper"}, inplace=True)
        idx0 = np.where(lower_file.loc[:,list(lower_file)[0]].copy().values>=gilda_file['true'].values.min())[0]
        idx1 = np.where(lower_file.loc[:,list(lower_file)[0]].copy().values<=gilda_file['true'].values.max())[0]
        idx_common = np.intersect1d(idx0, idx1)
        lower_file = lower_file.loc[idx_common].copy()
        lower_file.reset_index(inplace=True, drop=True)
        gilda_file = gilda_file.apply(pd.to_numeric)
        lower_file = lower_file.apply(pd.to_numeric)
        #
        titletrue=['Z^{\star}_{\mathrm{true}}']
        titlemodel=['Z^{\star}_{\mathrm{model}}']
        title_den='Z_{\odot}'
        #
        metrics_trad, metrics_mkwd, metrics_trad_extended, metrics_mkwd_extended = run_the_damn_code()
        ### after running the common code ###
        df_dict['df_%s_snr%d'%(label_list[label_str], snr)].loc[:,'Traditional'] = metrics_trad
        df_dict['df_%s_snr%d'%(label_list[label_str], snr)].loc[:,'Mirkwood'] = metrics_mkwd
        #
        df_ood_dict['df_%s_ood_snr%d'%(label_list[label_str], snr)].loc['P'] = metrics_trad_extended
        df_ood_dict['df_%s_ood_snr%d'%(label_list[label_str], snr)].loc[TRAIN_SET_ABV] = metrics_mkwd_extended
        print('metallicity done')
        #############3### for SFR #############
        #######################################
        label_str = 3
        uncal_filename, shapmean_filename, xtrn_filename, xtst_filename, mean_plot_func = update_filenames(label_str)
        gilda_file = pd.read_csv(uncal_filename, index_col=0)
        lower_file = combined_prosp[['true_sfr', 'est_sfr_50', 'est_sfr_16', 'est_sfr_84']].copy()
        idx0 = np.where(lower_file['true_sfr'].values>=gilda_file['true'].values.min())[0]
        idx1 = np.where(lower_file['true_sfr'].values<=gilda_file['true'].values.max())[0]
        idx_common = np.intersect1d(idx0, idx1)
        lower_file = lower_file.loc[idx_common].copy()
        lower_file.reset_index(inplace=True, drop=True)
        lower_file.rename(columns={"true_sfr": "true", "est_sfr_50": "pred_mean", "est_sfr_16": "pred_lower", "est_sfr_84": "pred_upper"}, inplace=True)
        gilda_file = gilda_file.apply(pd.to_numeric)
        lower_file = lower_file.apply(pd.to_numeric)
        #
        titletrue=['1 + ',r'SFR_{\mathrm{100, true}}']
        titlemodel=['1 + ',r'SFR_{\mathrm{100, model}}']
        title_den='M_{\odot} \mathrm{yr}^{-1}'
        #
        metrics_trad, metrics_mkwd, metrics_trad_extended, metrics_mkwd_extended = run_the_damn_code()
        ### after running the common code ###
        df_dict['df_%s_snr%d'%(label_list[label_str], snr)].loc[:,'Traditional'] = metrics_trad
        df_dict['df_%s_snr%d'%(label_list[label_str], snr)].loc[:,'Mirkwood'] = metrics_mkwd
        #
        df_ood_dict['df_%s_ood_snr%d'%(label_list[label_str], snr)].loc['P'] = metrics_trad_extended
        df_ood_dict['df_%s_ood_snr%d'%(label_list[label_str], snr)].loc[TRAIN_SET_ABV] = metrics_mkwd_extended
        print('SFR done')
        ##############################################33
        #################################################


label_str=2
df1 = df_dict['df_%s_snr%s'%(label_list[label_str], 5)]
df2 = df_dict['df_%s_snr%s'%(label_list[label_str], 10)]
df3 = df_dict['df_%s_snr%s'%(label_list[label_str], 20)]

#plot_clustered_stacked(dfall=[df1, df2, df3], figname='Barplot_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow, labels=["SNR=5", "SNR=10", "SNR=20"], title='Mass', logscale=False)
#plt.show()

dfall = [df1, df2, df3]
def pandas_to_latex(dfall):
    df_new = pd.DataFrame(np.ones((3,len(list(dfall[0].T)))), columns=list(dfall[0].T)) .astype(object)
    for i in range(len(dfall)):
        df = dfall[i].T
        #idx_new = tuple(df.T.index)
        for feature in list(df):
            df_new.loc[i,feature] = tuple(np.round(df[feature].values, 3))
        #    
    df_new.index = ['5', '10', '20']
    return df_new

df_new = pandas_to_latex(dfall)
print(df_new.to_latex(index=True,multicolumn_format='c'))

######################################################
####### dataset summary ##############################

q, q2 = get_data(['tng'])[1], get_data(['tng2'])[1]
for i,j in zip(q,q2):
    round(np.min(i),2), round(np.min(j),2)
    round(np.max(i),2), round(np.max(j),2)
    round(np.mean(i),2), round(np.mean(j),2)
    round(np.median(i),2), round(np.median(j),2)
    round(np.std(i),2), round(np.std(j),2)
    print('###################')

####################################################
### 12-06-2020. trying to plot MAE and RMSE on two y axes, with colors denoted by a colorbar############################################
# for MASS. 3x2. each row is a single SNR. left column is MAE, RMSE on the two y-axes, colorbar is bias. right colum is ace and is on the two y-axes.
# this is what the pandas df looks like. property, snr.
####################NMAE, NRMSE, NBE, ACE, IS##############################
#p(for prospector)
#train:e,t,s; test:s
#train:e,t; test:s
#train:t, test:s
#train:e, test:s
#train:s, test:s

def ood_plot(df):
    import matplotlib
    matplotlib.use('Qt5Agg')
    matplotlib.rcParams.update({
        "savefig.facecolor": "w",
        "figure.facecolor" : 'w',
        "figure.figsize" : (10,8),
        "text.color": "k",
        "legend.fontsize" : 13,
        "font.size" : 15,
        "axes.edgecolor": "k",
        "axes.labelcolor": "k",
        "axes.linewidth": 4,
        "xtick.color": "k",
        "ytick.color": "k",
        "xtick.labelsize" : 15,
        "ytick.labelsize" : 15,
        "ytick.major.size" : 12,
        "xtick.major.size" : 12,
        "ytick.major.width" : 3,
        "xtick.major.width" : 3,
        "font.family": "STIXGeneral",
        "mathtext.fontset" : "cm"
    })
    #
    #left plot
    cmap = matplotlib.cm.jet
    plt.close('all')
    fig, ax_all = plt.subplots(1,4,figsize=(24,3), gridspec_kw={'width_ratios':[1.,1,1,1]}, constrained_layout=True)
    #
    ax = ax_all[0]
    ax_prob = ax_all[1:]
    _ = ax.scatter(df.index.values, df.nmae.values, s=12)
    ax2 = ax.twinx()
    cb = ax2.scatter(df.index.values, df.nrmse.values, c=df.nbe.values, cmap=cmap, s=12)#, s=4)
    _ = ax.hlines(df.nmae.values[0], xmin=ax.get_xlim()[0], xmax=ax.get_xlim()[1], color='k', ls='--')
    cbar = plt.colorbar(mappable=cb, pad=0.1, orientation='vertical', aspect=200)
    cbar.ax.plot(np.median(df.nbe.values), df.nbe.values[0], 'w-')
    cbar.set_label('NBE', size=20)
    ax.set_ylabel('NMAE', size=20)
    ax2.set_ylabel('NRMSE', size=20)
    ax.grid(False)
    ax2.grid(False)
    #ax.set_xticklabels(df.index.values, fontsize=20)
    #right plot
    axr = ax_prob[0]
    _ = axr.scatter(df.index.values, df.ace_a.values, s=12)
    axr2 = axr.twinx()
    cb = axr2.scatter(df.index.values, df.ints_a.values, s=12)
    _ = axr.hlines(df.ace_a.values[0], xmin=axr.get_xlim()[0], xmax=axr.get_xlim()[1], color='k', ls='--')
    axr.set_ylabel(r'ACE$_{\mathrm{al}}$', size=20)
    axr2.set_ylabel(r'IS$_{\mathrm{al}}$', size=20)
    axr.grid(False)
    axr2.grid(False)
    #right plot
    axr = ax_prob[1]
    _ = axr.scatter(df.index.values, df.ace_e.values, s=12)
    axr2 = axr.twinx()
    cb = axr2.scatter(df.index.values, df.ints_e.values, s=12)
    _ = axr.hlines(df.ace_e.values[0], xmin=axr.get_xlim()[0], xmax=axr.get_xlim()[1], color='k', ls='--')
    axr.set_ylabel(r'ACE$_{\mathrm{epis}}$', size=20)
    axr2.set_ylabel(r'IS$_{\mathrm{epis}}$', size=20)
    axr.grid(False)
    axr2.grid(False)
    #right plot
    axr = ax_prob[2]
    _ = axr.scatter(df.index.values, df.ace.values, s=12)
    axr2 = axr.twinx()
    cb = axr2.scatter(df.index.values, df.ints.values, s=12)
    _ = axr.hlines(df.ace.values[0], xmin=axr.get_xlim()[0], xmax=axr.get_xlim()[1], color='k', ls='--')
    axr.set_ylabel(r'ACE$_{\mathrm{total}}$', size=20)
    axr2.set_ylabel(r'IS$_{\mathrm{total}}$', size=20)
    axr.grid(False)
    axr2.grid(False)
    #plt.tight_layout()
    #plt.show()
    plt.savefig('ood_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.pdf', bbox_inches='tight', pad_inches=0.001, dpi=600)



def ood_plot(df):
    import matplotlib
    matplotlib.use('Qt5Agg')
    matplotlib.rcParams.update({
        "savefig.facecolor": "w",
        "figure.facecolor" : 'w',
        "figure.figsize" : (10,8),
        "text.color": "k",
        "legend.fontsize" : 13,
        "font.size" : 15,
        "axes.edgecolor": "k",
        "axes.labelcolor": "k",
        "axes.linewidth": 4,
        "xtick.color": "k",
        "ytick.color": "k",
        "xtick.labelsize" : 15,
        "ytick.labelsize" : 15,
        "ytick.major.size" : 12,
        "xtick.major.size" : 12,
        "ytick.major.width" : 3,
        "xtick.major.width" : 3,
        "font.family": "STIXGeneral",
        "mathtext.fontset" : "cm"
    })
    #
    #left plot
    cmap = matplotlib.cm.jet
    plt.close('all')
    fig, ax_all = plt.subplots(2,4,figsize=(18,6), gridspec_kw={'width_ratios':[1.,1,1,1]}, constrained_layout=True)
    #
    ax, ax2 = ax_all[0,0], ax_all[1,0]
    ax_prob = ax_all[:,1:]
    #
    cb = ax.scatter(df.index.values, df.nmae.values, c=df.nbe.values, cmap=cmap, s=100)#, s=12)
    cb2 = ax2.scatter(df.index.values, df.nrmse.values, c=df.nbe.values, cmap=cmap, s=100)#, s=12)#, s=4)
    _ = ax.axhline(y=0,lw=2,ls='--',color='k')
    _ = ax2.axhline(y=0,lw=2,ls='--',color='k')
    _ = ax.annotate("Better", xy=(np.median(ax.get_xlim()), 0.02), xytext=(-25, 50), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), va='center', textcoords='offset points', color='darkgreen', fontsize=20)
    _ = ax2.annotate("Better", xy=(np.median(ax.get_xlim()), 0.02), xytext=(-25, 50), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), va='center', textcoords='offset points', color='darkgreen', fontsize=20)
    #_ = ax2.annotate("Better", xy=(0.5, 0.05), xytext=(0.38, 0.5), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='darkgreen', fontsize=20)
    cbar = plt.colorbar(mappable=cb, pad=0.1, orientation='vertical', aspect=50)
    cbar.ax.plot(np.median(df.nbe.values), df.nbe.values[0], 'w.')
    cbar.set_label('NBE', size=20)
    #cbar2 = plt.colorbar(mappable=cb2, pad=0.1, orientation='vertical', aspect=200)
    #cbar2.ax.plot(np.median(df.nbe.values), df.nbe.values[0], 'w.')
    #cbar2.set_label('NBE', size=20)
    ax.set_ylabel('NMAE', size=20)
    ax2.set_ylabel('NRMSE', size=20)
    ax.grid(False)
    ax2.grid(False)
    #ax.set_xticklabels(df.index.values, fontsize=20)
    #right plot
    axr, axr2 = ax_prob[0,0], ax_prob[1,0]
    cb = axr.scatter(df.index.values, df.ace_a.values, s=100, color='red', alpha=0.5)#, s=12)
    cb2 = axr2.scatter(df.index.values, df.ints_a.values, s=100, color='red', alpha=0.5)#, s=12)
    _ = axr.axhline(y=0,lw=2,ls='--',color='k')
    _ = axr2.axhline(y=0,lw=2,ls='--',color='k')
    #_ = axr.annotate("Better", xy=(np.quantile(ax.get_xlim(), 0.33), 0.02), xytext=(-25,50), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), va='center', textcoords='offset points', color='darkgreen', fontsize=20)
    _ = axr.annotate("Better", xy=(np.quantile(ax.get_xlim(), 0.67), -0.02), xytext=(-25,-50), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), va='center', textcoords='offset points', color='darkgreen', fontsize=20)
    _ = axr2.annotate("Better", xy=(np.median(ax.get_xlim()), -0.02), xytext=(-25,-50), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), va='center', textcoords='offset points', color='darkgreen', fontsize=20)
    #_ = axr.annotate("Better", xy=(0.5+0.25, 0.05+0.4), xytext=(0.38+0.25, 0.5+0.4), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='darkgreen', fontsize=20)
    #_ = axr.annotate("Better", xy=(0.5-0.25, 0.45), xytext=(0.38-0.25, 0.15), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='darkgreen', fontsize=20)
    #_ = axr2.annotate("Better", xy=(0.5, 0.95), xytext=(0.38, 0.5), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='darkgreen', fontsize=20)
    axr.set_ylabel(r'ACE$_{\mathrm{al}}$', size=20)
    axr2.set_ylabel(r'IS$_{\mathrm{al}}$', size=20)
    axr.grid(False)
    axr2.grid(False)
    #right plot
    axr, axr2 = ax_prob[0,1], ax_prob[1,1]
    cb = axr.scatter(df.index.values, df.ace_e.values, s=100, color='red', alpha=0.5)#, s=12)
    cb2 = axr2.scatter(df.index.values, df.ints_e.values, s=100, color='red', alpha=0.5)#, s=12)
    _ = axr.axhline(y=0,lw=2,ls='--',color='k')
    _ = axr2.axhline(y=0,lw=2,ls='--',color='k')
    _ = axr2.annotate("Better", xy=(np.median(ax.get_xlim()), -0.02), xytext=(-25,-50), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), va='center', textcoords='offset points', color='darkgreen', fontsize=20)
    _ = axr.annotate("Better", xy=(np.median(ax.get_xlim()), -0.02), xytext=(-25,-50), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), va='center', textcoords='offset points', color='darkgreen', fontsize=20)
    #_ = axr.annotate("Better", xy=(0.5, 0.95), xytext=(0.38, 0.5), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='darkgreen', fontsize=20)
    #_ = axr2.annotate("Better", xy=(0.5, 0.95), xytext=(0.38, 0.5), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='darkgreen', fontsize=20)
    #_ = axr.hlines(df.ace_e.values[0], xmin=axr.get_xlim()[0], xmax=axr.get_xlim()[1], color='k', ls='--')
    #_ = axr2.hlines(df.ints_e.values[0], xmin=axr2.get_xlim()[0], xmax=axr2.get_xlim()[1], color='k', ls='--')
    axr.set_ylabel(r'ACE$_{\mathrm{epis}}$', size=20)
    axr2.set_ylabel(r'IS$_{\mathrm{epis}}$', size=20)
    axr.grid(False)
    axr2.grid(False)
    #right plot
    axr, axr2 = ax_prob[0,2], ax_prob[1,2]
    cb = axr.scatter(df.index.values, df.ace.values, s=100, color='red', alpha=0.5)#, s=12)
    cb2 = axr2.scatter(df.index.values, df.ints.values, s=100, color='red', alpha=0.5)#, s=12)
    _ = axr.axhline(y=0,lw=2,ls='--',color='k')
    _ = axr2.axhline(y=0,lw=2,ls='--',color='k')
    _ = axr2.annotate("Better", xy=(np.median(ax.get_xlim()), -0.02), xytext=(-25,-50), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), va='center', textcoords='offset points', color='darkgreen', fontsize=20)
    _ = axr.annotate("Better", xy=(np.median(ax.get_xlim()), -0.02), xytext=(-25,-50), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), va='center', textcoords='offset points', color='darkgreen', fontsize=20)
    #_ = axr.annotate("Better", xy=(0.5, 0.95), xytext=(0.38, 0.5), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='darkgreen', fontsize=20)
    #_ = axr2.annotate("Better", xy=(0.5, 0.95), xytext=(0.38, 0.5), arrowprops=dict(arrowstyle='->', lw= 4, color='darkgreen'), xycoords='axes fraction', va='center', textcoords='axes fraction', color='darkgreen', fontsize=20)
    #_ = axr.hlines(df.ace.values[0], xmin=axr.get_xlim()[0], xmax=axr.get_xlim()[1], color='k', ls='--')
    #_ = axr2.hlines(df.ints.values[0], xmin=axr2.get_xlim()[0], xmax=axr2.get_xlim()[1], color='k', ls='--')
    axr.set_ylabel(r'ACE$_{\mathrm{total}}$', size=20)
    axr2.set_ylabel(r'IS$_{\mathrm{total}}$', size=20)
    axr.grid(False)
    axr2.grid(False)
    plt.savefig('ood_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.pdf', bbox_inches='tight', pad_inches=0.001, dpi=600)


for label_str in [0,1,2,3]:
    for snr in snr_list:
        if TRAIN_SET_ABV == 'ET':
            snr = 5
        df = df_ood_dict['df_%s_ood_snr%d'%(label_list[label_str], snr)]
        ood_plot(df)
        print('%s, %d done'%(label_list[label_str], snr))
#df = df_mass_ood_snr5.copy()


''' old code, for z=0 and z=2. we decided to only use z=0.
###### SHAP values #######################################
df_test = pd.read_csv(xtst_filename, index_col=0)
df_train = pd.read_csv(xtrn_filename, index_col=0)
#df_train.columns = central_wav_list#+['z']#,'Mass','Dust','Z']
#df_train = 10**(df_train)-1
for i,j in zip(list(df_test),central_wav_list):
    df_test.rename(columns={i: j}, inplace=True)
    df_train.rename(columns={i: j}, inplace=True)
#
df_shap_test = pd.read_csv(shapmean_filename, index_col=0)
#
col_idx = 0
q=get_data(train_data)
fluxcutoff = np.max(q[0].loc[np.where(q[1][0]==2.)[0], list(q[0])[col_idx]].copy().values/mulfac)
#
df_testz0 = df_test.loc[df_test.iloc[:,col_idx]/mulfac>=fluxcutoff,:].copy()
df_testz2 = df_test.loc[df_test.iloc[:,col_idx]/mulfac<fluxcutoff,:].copy()
df_shap_testz0 = df_shap_test.loc[df_test.iloc[:,col_idx]/mulfac>=fluxcutoff,:].copy()
df_shap_testz2 = df_shap_test.loc[df_test.iloc[:,col_idx]/mulfac<fluxcutoff,:].copy()
plt.close('all')
fig, ax = plt.subplots(1,1, figsize=(8,5))
figname = 'SHAPz0_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow
plot_shapsubplot(df_shap_testz0, df_testz0, ax, fig, figname, ticksevenorodd='even')
##plt.show()
#plt.close('all')
#fig, ax = plt.subplots(1,1, figsize=(8,5))
#figname = 'SHAPz2_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow
#plot_shapsubplot(df_shap_testz2, df_testz2, ax, fig, figname, ticksevenorodd='odd')
##plt.show()
#plt.close('all')
#fig, ax = plt.subplots(1,1, figsize=(16,5))
#figname = 'SHAP_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow
#plot_shapsubplot(df_shap_test, df_test, ax, fig, figname, ticksevenorodd='both')
#plt.show()

#####################################################################
### epistemic errors ################################################
q=get_data(train_data)
col_idxz0 = np.where(abs(df_shap_testz0).sum(axis=0)==max(abs(df_shap_testz0).sum(axis=0)))[0].item()
col_idxz2 = np.where(abs(df_shap_testz2).sum(axis=0)==max(abs(df_shap_testz2).sum(axis=0)))[0].item()
#
col_name = col_namez2 = list(q[0])[col_idxz2]
col_namez0 = list(q[0])[col_idxz0]
#
fluxcutoffz0 = np.max(q[0].loc[np.where(q[1][0]==2.)[0], col_namez0].copy().values/mulfac)
fluxcutoffz2 = np.max(q[0].loc[np.where(q[1][0]==2.)[0], col_namez2].copy().values/mulfac)
#
xtrn_colz0 = df_train.iloc[:,col_idxz0].copy().values/mulfac
xtst_colz0 = df_test.iloc[:,col_idxz0].copy().values/mulfac
#
xtrn_colz2 = df_train.iloc[:,col_idxz2].copy().values/mulfac
xtst_colz2 = df_test.iloc[:,col_idxz2].copy().values/mulfac
#
bool_trn_z0 = xtrn_colz0>=fluxcutoffz0
bool_trn_z2 = xtrn_colz2<fluxcutoffz2
bool_tst_z0 = xtst_colz0>=fluxcutoffz0
bool_tst_z2 = xtst_colz2<fluxcutoffz2
#
xtrn_colz0 = xtrn_colz0[bool_trn_z0]
xtrn_colz2 = xtrn_colz2[bool_trn_z2]
xtst_colz0 = xtst_colz0[bool_tst_z0]
xtst_colz2 = xtst_colz2[bool_tst_z2]
#
#quantile based cutoff to remove outliers
ll, ul = np.quantile(xtrn_colz0, 0.05), np.quantile(xtrn_colz0, 0.95)
xtrn_colz0 = xtrn_colz0[xtrn_colz0>=ll]
xtrn_colz0 = xtrn_colz0[xtrn_colz0<=ul]
#
ll, ul = np.quantile(xtst_colz0, 0.05), np.quantile(xtst_colz0, 0.95)
idxz0 =  np.intersect1d(np.where(xtst_colz0>=ll)[0], np.where(xtst_colz0<=ul)[0])
xtst_colz0 = xtst_colz0[idxz0]
#
ll, ul = np.quantile(xtrn_colz2, 0.05), np.quantile(xtrn_colz2, 0.95)
xtrn_colz2 = xtrn_colz2[xtrn_colz2>=ll]
xtrn_colz2 = xtrn_colz2[xtrn_colz2<=ul]
#
ll, ul = np.quantile(xtst_colz2, 0.05), np.quantile(xtst_colz2, 0.95)
idxz2 =  np.intersect1d(np.where(xtst_colz2>=ll)[0], np.where(xtst_colz2<=ul)[0])
xtst_colz2 = xtst_colz2[idxz2]
#
xtrn_colz0 = np.log10(1+xtrn_colz0)
xtrn_colz2 = np.log10(1+xtrn_colz2)
xtst_colz0 = np.log10(1+xtst_colz0)
xtst_colz2 = np.log10(1+xtst_colz2)
#
epis_err_rel = gilda_file.pred_std_epis.values.reshape(-1,)/(gilda_file.pred_mean.values+1e-5)
#
epis_err_relz0 = epis_err_rel[bool_tst_z0]
epis_err_relz2 = epis_err_rel[bool_tst_z2]
#
epis_err_relz0 = epis_err_relz0[idxz0]
epis_err_relz2 = epis_err_relz2[idxz2]
#
if label_str!=0:
    epis_err_relz0 = np.log10(1+epis_err_relz0)
    epis_err_relz2 = np.log10(1+epis_err_relz2)
#
##### z=0 ####
plt.close('all')
fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(8,5))
ax.set_facecolor('white')
ax.grid(True)
#_ = ax.errorbar(xtst_col, np.log10(gilda_file.pred_mean.values), yerr=epis_err, lw=4, color='k', ls='--', fmt='none')
(counts_tst, bins_tst) = np.histogram(xtst_colz0, bins=99)#, density=True)
(counts_trn, bins_trn) = np.histogram(xtrn_colz0, bins=99)#, density=True)
#factor = 0.5*np.max(epis_err_relz0)/max(np.mean(counts_tst), np.mean(counts_trn))
factor_trn = 0.5*np.max(epis_err_relz0)/np.mean(counts_trn)
factor_tst = 0.5*np.max(epis_err_relz0)/np.mean(counts_tst)
_ = ax.hist(bins_tst[:-1], bins_tst, weights=factor_tst*counts_tst, color='red', alpha=0.3, label='Test Set')
_ = ax.hist(bins_trn[:-1], bins_trn, weights=factor_trn*counts_trn, color='blue', alpha=0.3, label='Training Set')
_ = ax.scatter(xtst_colz0, epis_err_relz0, color='black', alpha=0.5)
#ax.set_xlim(left=min(np.min(xtrn_col),np.min(xtst_col)), right=min(np.min(xtrn_col),np.min(xtst_col)))
ax.set_xlim(left=0.99*np.min(xtst_colz0), right=1.01*np.max(xtst_colz0))
ax.set_ylim(bottom=0.99*np.min(epis_err_relz0), top=1.1*np.max(epis_err_relz0))
ax.set_xlabel(r'$\log(1+$'+col_namez0+')', ha='center', size=25)
if label_str!=0:
    ax.set_ylabel(r'$\log(1+\sigma_{\rm e})$', va='center', size=25, labelpad=20)
else:
    ax.set_ylabel(r'$\sigma_{\rm e}$', va='center', size=25, labelpad=20)
#
plt.legend()
plt.tight_layout()
plt.savefig('Epis_z0_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.png', bbox_inches='tight', pad_inches=0.001, dpi=300)
plt.savefig('Epis_z0_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.pdf', bbox_inches='tight', pad_inches=0.001, dpi=300)
#plt.show()
### z=2 ###
plt.close('all')
fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(8,5))
ax.set_facecolor('white')
ax.grid(True)
#_ = ax.errorbar(xtst_col, np.log10(gilda_file.pred_mean.values), yerr=epis_err, lw=4, color='k', ls='--', fmt='none')
(counts_tst, bins_tst) = np.histogram(xtst_colz2, bins=99)#, density=True)
(counts_trn, bins_trn) = np.histogram(xtrn_colz2, bins=99)#, density=True)
#factor = 0.5*np.max(epis_err_relz2)/max(np.mean(counts_tst), np.mean(counts_trn))
factor_trn = 0.4*np.max(epis_err_relz2)/np.mean(counts_trn)
factor_tst = 0.4*np.max(epis_err_relz2)/np.mean(counts_tst)
_ = ax.hist(bins_tst[:-1], bins_tst, weights=factor_tst*counts_tst, color='red', alpha=0.3, label='Test Set')
_ = ax.hist(bins_trn[:-1], bins_trn, weights=factor_trn*counts_trn, color='blue', alpha=0.3, label='Training Set')
_ = ax.scatter(xtst_colz2, epis_err_relz2, color='black', alpha=0.5)
#ax.set_xlim(left=min(np.min(xtrn_col),np.min(xtst_col)), right=min(np.min(xtrn_col),np.min(xtst_col)))
ax.set_xlim(left=0.99*np.min(xtst_colz2), right=1.01*np.max(xtst_colz2))
ax.set_ylim(bottom=0.99*np.min(epis_err_relz2), top=1.1*np.max(epis_err_relz2))
ax.set_xlabel(r'$\log(1+$'+col_namez2+')', ha='center', size=25)
if label_str!=0:
    ax.set_ylabel(r'$\log(1+\sigma_{\rm e})$', va='center', size=25, labelpad=20)
else:
    ax.set_ylabel(r'$\sigma_{\rm e}$', va='center', size=25, labelpad=20)
#
plt.legend()
plt.tight_layout()
plt.savefig('Epis_z2_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.png', bbox_inches='tight', pad_inches=0.001, dpi=300)
plt.savefig('Epis_z2_'+label_list[label_str]+'_snr=%d'%snr+'_'+timenow+'.pdf', bbox_inches='tight', pad_inches=0.001, dpi=300)
#plt.show()
'''


